Multiscale structure of poly(ionic liquid)s in bulk and solutions by small angle neutron scattering

Poly(ionic liquid)s (PILs), similar to their ionic liquid (IL) analogues, present a nanostructure arising from local interactions. The influence of this nanostructure on the macromolecular conformation of polymer chains is investigated for the first time by means of an extensive use of small angle neutron scattering on a series of poly(1-vinyl-3-alkylimidazolium)s with varying alkyl side-chain length and counter-anion both in bulk and in dilute solutions. Radii of gyration are found to increase with the side-chain length in solution as a consequence of crowding interactions between neighboring monomers. In bulk, however, a non monotonic evolution of the radius of gyration reflects a change in chain flexibility and a potential screening of electrostatic interactions. Additionally at smaller scale, SANS provides an experimental estimation of both the chain diameter and the correlation length between neighboring chains, comparison of which unveils clear evidence of interdigitation of the alkyl side-chains. These structural features bring precious insights in the understanding of the dynamic properties of PILs.

==> Figures_articles/.ipynb_checkpoints/Rg_TFSI-checkpoint.py <==
"""
Article stage:
Figure avec les Rg pour TFSI en fondu, solution THF et solution IL
"""

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import (inset_axes, InsetPosition, mark_inset) # for insets
#matplotlib inline # plots within the notebook
# if you prefer to plot in a seprate window use : %matplotlib qt
# set font size and figure size
width = 3+3/8
height = width / 1.2
params = {'backend': 'pdf',
          'axes.labelsize': 6,
          'legend.fontsize': 6,
          'legend.title_fontsize': 6,
          'xtick.labelsize': 6,
          'ytick.labelsize': 6,
          'figure.figsize': [width,height],
          'figure.dpi': 300,
          'text.usetex' : True,
          'lines.markersize': 4.0}

plt.rcParams.update(params)


Rg_TFSI = np.loadtxt('./donnees/Rg/Rg_Melt_TFSI.txt',skiprows=1)
Rg_TFSI_SolTHF = np.loadtxt('./donnees/Rg/Rg_SolutionTHF.txt',skiprows=1)
Rg_TFSI_SolIL = np.loadtxt('./donnees/Rg/Rg_SolutionIL_2pc.txt',skiprows=1)

fig, ax1 = plt.subplots()

colors_TFSI = plt.cm.Purples([0.4,0.65,0.9])
colors_I = plt.cm.summer([0.3,0.8])


ax1.errorbar(Rg_TFSI[:,0],Rg_TFSI[:,1],yerr=Rg_TFSI[:,2],fmt="o--",color=colors_TFSI[2], capsize=3,label=r"Melt - Counter ion TFSI$^-$", zorder=1)
ax1.errorbar(Rg_TFSI_SolTHF[:,0],Rg_TFSI_SolTHF[:,1],yerr=Rg_TFSI_SolTHF[:,2],color=colors_TFSI[1],fmt="^--",capsize=3,label=r"0.5$w\%$ in THF - Counter ion TFSI$^-$", zorder=2)
ax1.errorbar(Rg_TFSI_SolIL[:,0],Rg_TFSI_SolIL[:,1],yerr = Rg_TFSI_SolIL[:,2],color=colors_TFSI[0], fmt='s--',capsize=3,label=r'2$w\%$ in IL - Counter ion TFSI$^-$',zorder=3)

ax1.set_xlabel("Alkyl chain length $n$")
ax1.set_ylabel("Radius of gyration (\AA)")
ax1.legend(loc="upper left")
ax1.set_ylim(ymax=80)


==> Figures_articles/.ipynb_checkpoints/SANS_Solution_IL-checkpoint.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jul 15 18:25:49 2021

@author: Administrateur
"""

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1 import make_axes_locatable
from mpl_toolkits.axes_grid1.inset_locator import (inset_axes, InsetPosition, mark_inset) # for insets

width = 3+3/8
height = width / 1.2
params = {'backend': 'pdf',
          'axes.labelsize': 6,
          'legend.fontsize': 6,
          'legend.title_fontsize': 6,
          'xtick.labelsize': 6,
          'ytick.labelsize': 6,
          'figure.figsize': [width,height],
          'figure.dpi': 300,
          'text.usetex' : True,
          'lines.markersize': 3.0,
          'lines.linewidth': 1}

plt.rcParams.update(params)

T2_Sol_IL = np.loadtxt(r"donnees\SANS_SolutionIL\ST2_1.txt")
T4_Sol_IL = np.loadtxt(r"donnees\SANS_SolutionIL\ST4_1.txt")
T10_Sol_IL = np.loadtxt(r"donnees\SANS_SolutionIL\ST10_1.txt")

T2_Sol_IL_fit = np.loadtxt(r"donnees\SANS_SolutionIL\ST2_1_fit.txt",skiprows=1)
T4_Sol_IL_fit = np.loadtxt(r"donnees\SANS_SolutionIL\ST4_1_fit.txt",skiprows=1)
T10_Sol_IL_fit = np.loadtxt(r"donnees\SANS_SolutionIL\ST10_1_fit.txt",skiprows=1)

T2_IL = np.loadtxt(r"donnees\SANS_SolutionIL\EMIM.txt")
T4_IL = np.loadtxt(r"donnees\SANS_SolutionIL\BMIM.txt")
T10_IL = np.loadtxt(r"donnees\SANS_SolutionIL\DMIM_C.txt") 

background_T2 = 0.325
background_T4 = 0.42
background_T10 = 0.62

alpha = 0.5     #Transparence des points
colors = plt.cm.jet([0,0.3,0.7,0.9])

fig, ax3 = plt.subplots()

ax3.errorbar(T2_Sol_IL[:,0],T2_Sol_IL[:,1]-background_T2, yerr=T2_Sol_IL[:,2],color = colors[1],fmt="o", capsize=2, label="n=2", zorder=1,alpha=alpha)
ax3.errorbar(T4_Sol_IL[:,0],T4_Sol_IL[:,1]-background_T4, yerr=T4_Sol_IL[:,2],color = colors[2], fmt="o", capsize=2, label="n=4", zorder=2,alpha=alpha)
ax3.errorbar(T10_Sol_IL[:,0],T10_Sol_IL[:,1]-background_T10, yerr=T10_Sol_IL[:,2],color = colors[3], fmt="o", capsize=2, label="n=10", zorder=3,alpha=alpha)

ax3.plot(T2_Sol_IL_fit[:,0],T2_Sol_IL_fit[:,1]-background_T2, color=colors[0],zorder=4,alpha=0.6)
ax3.plot(T4_Sol_IL_fit[:,0],T4_Sol_IL_fit[:,1]-background_T4, color=colors[3],zorder=5,alpha=0.6)
ax3.plot(T10_Sol_IL_fit[:,0],T10_Sol_IL_fit[:,1]-background_T10, color=colors[2],zorder=6,alpha=0.9)

ax3.set_xscale('log')
ax3.set_yscale('log')
ax3.set_xlim(xmin=7e-3)
ax3.set_ylim(ymin=2e-3)
ax3.set_ylabel(r"I(Q) (cm$^{-1}$)")
ax3.legend(loc="upper right",title="Alkyl chain length")

plt.tick_params(axis='x',          # changes apply to the x-axis
                which='both',      # both major and minor ticks are affected
                bottom=True,      # ticks along the bottom edge are off
                top=False,         # ticks along the top edge are off
                labelbottom=False) # labels along the bottom edge are off

t3 = np.array([[0.06,0.5],[0.09,0.5],[0.09,0.25]])
pente3 = plt.Polygon(t3, closed=True, fill=None)
ax3.add_patch(pente3)
ax3.text(0.11,0.32,"-2",fontsize=8)

#IL
divider = make_axes_locatable(ax3)
ax5 = divider.append_axes("bottom",size=.5, pad=0.1, sharex=ax3)
ax5.errorbar(T2_IL[:,0],T2_IL[:,1],yerr=T2_IL[:,2],color = colors[1],fmt="o",capsize=2,label="n=2",alpha=alpha)
ax5.errorbar(T4_IL[:,0],T4_IL[:,1],yerr=T4_IL[:,2],color = colors[2],fmt="o",capsize=2,label="n=4",alpha=alpha)
ax5.errorbar(T10_IL[:,0],T10_IL[:,1],yerr=T10_IL[:,2],color = colors[3],fmt="o",capsize=2,label="n=10",alpha=alpha)
ax5.set_xlabel(r"Q (\AA$^{-1}$)")
ax5.set_yscale("log")


==> Figures_articles/.ipynb_checkpoints/SANS_Solution_THF-checkpoint.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1 import make_axes_locatable
from mpl_toolkits.axes_grid1.inset_locator import (inset_axes, InsetPosition, mark_inset) # for insets

width = 3+3/8
height = width / 1.2
params = {'backend': 'pdf',
          'axes.labelsize': 6,
          'legend.fontsize': 6,
          'legend.title_fontsize': 6,
          'xtick.labelsize': 6,
          'ytick.labelsize': 6,
          'figure.figsize': [width,height],
          'figure.dpi': 300,
          'text.usetex' : True,
          'lines.markersize': 3.0,
          'lines.linewidth': 1}

plt.rcParams.update(params)


T2_Sol_THF = np.loadtxt(r"donnees\SANS_SolutionsTHF\ST2_THFd0.txt")
T4_Sol_THF = np.loadtxt(r"donnees\SANS_SolutionsTHF\ST4_THFd0.txt")
T10_Sol_THF = np.loadtxt(r"donnees\SANS_SolutionsTHF\ST10_THFd0.txt")

T2_Sol_THF_fit = np.loadtxt(r"donnees\SANS_SolutionsTHF\ST2_THFd0_fit.txt", skiprows=1)
T4_Sol_THF_fit = np.loadtxt(r"donnees\SANS_SolutionsTHF\ST4_THFd0_fit.txt", skiprows=1)
T10_Sol_THF_fit = np.loadtxt(r"donnees\SANS_SolutionsTHF\ST10_THFd0_fit.txt", skiprows=1)


fig, ax2 = plt.subplots()
colors = plt.cm.jet([0,0.3,0.7,0.9])
ax2.errorbar(T2_Sol_THF[:,0],T2_Sol_THF[:,1],yerr=T2_Sol_THF[:,2],color = colors[1],alpha=0.6,fmt="o",capsize=2, label="n=2", zorder=1)
ax2.errorbar(T4_Sol_THF[:,0],T4_Sol_THF[:,1],yerr=T4_Sol_THF[:,2],color=colors[2],alpha=0.6,fmt="o",capsize=2, label="n=4", zorder=2)
ax2.errorbar(T10_Sol_THF[:,0],T10_Sol_THF[:,1],yerr=T10_Sol_THF[:,2],color=colors[3],alpha=0.6,fmt="o",capsize=2, label="n=10", zorder=3)

ax2.plot(T2_Sol_THF_fit[:,0],T2_Sol_THF_fit[:,1],"-",color = colors[0],alpha=0.4,zorder=4)
ax2.plot(T4_Sol_THF_fit[:,0],T4_Sol_THF_fit[:,1],"-",color = colors[3],alpha=0.4,zorder=5)
ax2.plot(T10_Sol_THF_fit[:,0],T10_Sol_THF_fit[:,1],"-",color = colors[2],alpha=0.7,zorder=6)

ax2.set_xscale('log')
ax2.set_yscale('log')
ax2.set_ylim(1e-3,3)

ax2.set_xlabel(r"Q (\AA$^{-1}$)")
ax2.set_ylabel(r"I(Q) (cm$^{-1}$)")
ax2.legend(loc="lower left",title="Alkyl chain length")

t2 = np.array([[0.06,0.55],[0.1,0.55],[0.1,0.25]])
pente2 = plt.Polygon(t2, closed=True, fill=None)
ax2.add_patch(pente2)
ax2.text(0.13,0.38,"-1.7",fontsize=8)


==> Figures_articles/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(36.705909999999996, 80.0)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1012.5x843.75 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\"\n",
    "Article stage:\n",
    "Figure avec les Rg pour TFSI en fondu, solution THF et solution IL\n",
    "\"\"\"\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "from mpl_toolkits.axes_grid1.inset_locator import (inset_axes, InsetPosition, mark_inset) # for insets\n",
    "#matplotlib inline # plots within the notebook\n",
    "# if you prefer to plot in a seprate window use : %matplotlib qt\n",
    "# set font size and figure size\n",
    "width = 3+3/8\n",
    "height = width / 1.2\n",
    "params = {'backend': 'pdf',\n",
    "          'axes.labelsize': 6,\n",
    "          'legend.fontsize': 6,\n",
    "          'legend.title_fontsize': 6,\n",
    "          'xtick.labelsize': 6,\n",
    "          'ytick.labelsize': 6,\n",
    "          'figure.figsize': [width,height],\n",
    "          'figure.dpi': 300,\n",
    "          'lines.markersize': 4.0}\n",
    "\n",
    "#           'text.usetex' : True,\n",
    "\n",
    "plt.rcParams.update(params)\n",
    "\n",
    "\n",
    "Rg_TFSI = np.loadtxt('./donnees/Rg/Rg_Melt_TFSI.txt',skiprows=1)\n",
    "Rg_TFSI_SolTHF = np.loadtxt('./donnees/Rg/Rg_SolutionTHF.txt',skiprows=1)\n",
    "Rg_TFSI_SolIL = np.loadtxt('./donnees/Rg/Rg_SolutionIL_2pc.txt',skiprows=1)\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "\n",
    "colors_TFSI = plt.cm.Purples([0.4,0.65,0.9])\n",
    "colors_I = plt.cm.summer([0.3,0.8])\n",
    "\n",
    "\n",
    "ax1.errorbar(Rg_TFSI[:,0],Rg_TFSI[:,1],yerr=Rg_TFSI[:,2],fmt=\"o--\",color=colors_TFSI[2], capsize=3,label=r\"Melt - Counter ion TFSI$^-$\", zorder=1)\n",
    "ax1.errorbar(Rg_TFSI_SolTHF[:,0],Rg_TFSI_SolTHF[:,1],yerr=Rg_TFSI_SolTHF[:,2],color=colors_TFSI[1],fmt=\"^--\",capsize=3,label=r\"0.5$w\\%$ in THF - Counter ion TFSI$^-$\", zorder=2)\n",
    "ax1.errorbar(Rg_TFSI_SolIL[:,0],Rg_TFSI_SolIL[:,1],yerr = Rg_TFSI_SolIL[:,2],color=colors_TFSI[0], fmt='s--',capsize=3,label=r'2$w\\%$ in IL - Counter ion TFSI$^-$',zorder=3)\n",
    "\n",
    "ax1.set_xlabel(\"Alkyl chain length $n$\")\n",
    "ax1.set_ylabel(\"Radius of gyration ($\\AA$)\")\n",
    "ax1.legend(loc=\"upper left\")\n",
    "ax1.set_ylim(ymax=80)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1012.5x843.75 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "T2_Sol_IL = np.loadtxt(\"./donnees/SANS_SolutionIL/ST2_1.txt\")\n",
    "T4_Sol_IL = np.loadtxt(\"./donnees/SANS_SolutionIL/ST4_1.txt\")\n",
    "T10_Sol_IL = np.loadtxt(r\"donnees/SANS_SolutionIL/ST10_1.txt\")\n",
    "\n",
    "T2_Sol_IL_fit = np.loadtxt(\"./donnees/SANS_SolutionIL/ST2_1_fit.txt\",skiprows=1)\n",
    "T4_Sol_IL_fit = np.loadtxt(\"./donnees/SANS_SolutionIL/ST4_1_fit.txt\",skiprows=1)\n",
    "T10_Sol_IL_fit = np.loadtxt(\"./donnees/SANS_SolutionIL/ST10_1_fit.txt\",skiprows=1)\n",
    "\n",
    "T2_IL = np.loadtxt(\"./donnees/SANS_SolutionIL/EMIM.txt\")\n",
    "T4_IL = np.loadtxt(\"./donnees/SANS_SolutionIL/BMIM.txt\")\n",
    "T10_IL = np.loadtxt(\"./donnees/SANS_SolutionIL/DMIM_C.txt\") \n",
    "\n",
    "background_T2 = 0.325\n",
    "background_T4 = 0.42\n",
    "background_T10 = 0.62\n",
    "\n",
    "alpha = 0.5     #Transparence des points\n",
    "colors = plt.cm.jet([0,0.3,0.7,0.9])\n",
    "\n",
    "fig, ax3 = plt.subplots()\n",
    "\n",
    "ax3.errorbar(T2_Sol_IL[:,0],T2_Sol_IL[:,1]-background_T2, yerr=T2_Sol_IL[:,2],color = colors[1],fmt=\"o\", capsize=2, label=\"n=2\", zorder=1,alpha=alpha)\n",
    "ax3.errorbar(T4_Sol_IL[:,0],T4_Sol_IL[:,1]-background_T4, yerr=T4_Sol_IL[:,2],color = colors[2], fmt=\"o\", capsize=2, label=\"n=4\", zorder=2,alpha=alpha)\n",
    "ax3.errorbar(T10_Sol_IL[:,0],T10_Sol_IL[:,1]-background_T10, yerr=T10_Sol_IL[:,2],color = colors[3], fmt=\"o\", capsize=2, label=\"n=10\", zorder=3,alpha=alpha)\n",
    "\n",
    "ax3.plot(T2_Sol_IL_fit[:,0],T2_Sol_IL_fit[:,1]-background_T2, color=colors[0],zorder=4,alpha=0.6)\n",
    "ax3.plot(T4_Sol_IL_fit[:,0],T4_Sol_IL_fit[:,1]-background_T4, color=colors[3],zorder=5,alpha=0.6)\n",
    "ax3.plot(T10_Sol_IL_fit[:,0],T10_Sol_IL_fit[:,1]-background_T10, color=colors[2],zorder=6,alpha=0.9)\n",
    "\n",
    "ax3.set_xscale('log')\n",
    "ax3.set_yscale('log')\n",
    "ax3.set_xlim(xmin=7e-3)\n",
    "ax3.set_ylim(ymin=2e-3)\n",
    "ax3.set_ylabel(r\"I(Q) (cm$^{-1}$)\")\n",
    "ax3.legend(loc=\"upper right\",title=\"Alkyl chain length\")\n",
    "\n",
    "plt.tick_params(axis='x',          # changes apply to the x-axis\n",
    "                which='both',      # both major and minor ticks are affected\n",
    "                bottom=True,      # ticks along the bottom edge are off\n",
    "                top=False,         # ticks along the top edge are off\n",
    "                labelbottom=False) # labels along the bottom edge are off\n",
    "\n",
    "t3 = np.array([[0.06,0.5],[0.09,0.5],[0.09,0.25]])\n",
    "pente3 = plt.Polygon(t3, closed=True, fill=None)\n",
    "ax3.add_patch(pente3)\n",
    "ax3.text(0.11,0.32,\"-2\",fontsize=8)\n",
    "\n",
    "#IL\n",
    "divider = make_axes_locatable(ax3)\n",
    "ax5 = divider.append_axes(\"bottom\",size=.5, pad=0.1, sharex=ax3)\n",
    "ax5.errorbar(T2_IL[:,0],T2_IL[:,1],yerr=T2_IL[:,2],color = colors[1],fmt=\"o\",capsize=2,label=\"n=2\",alpha=alpha)\n",
    "ax5.errorbar(T4_IL[:,0],T4_IL[:,1],yerr=T4_IL[:,2],color = colors[2],fmt=\"o\",capsize=2,label=\"n=4\",alpha=alpha)\n",
    "ax5.errorbar(T10_IL[:,0],T10_IL[:,1],yerr=T10_IL[:,2],color = colors[3],fmt=\"o\",capsize=2,label=\"n=10\",alpha=alpha)\n",
    "ax5.set_xlabel(r\"Q ($\\AA$$^{-1}$)\")\n",
    "ax5.set_yscale(\"log\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "OSError",
     "evalue": "donnees\\SANS_SolutionsTHF\\ST2_THFd0.txt not found.",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mOSError\u001b[0m                                   Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-9-f9eed18e9250>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mT2_Sol_THF\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mloadtxt\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mr\"donnees\\SANS_SolutionsTHF\\ST2_THFd0.txt\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mT4_Sol_THF\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mloadtxt\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mr\"donnees\\SANS_SolutionsTHF\\ST4_THFd0.txt\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mT10_Sol_THF\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mloadtxt\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mr\"donnees\\SANS_SolutionsTHF\\ST10_THFd0.txt\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mT2_Sol_THF_fit\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mloadtxt\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mr\"donnees\\SANS_SolutionsTHF\\ST2_THFd0_fit.txt\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mskiprows\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.8/site-packages/numpy/lib/npyio.py\u001b[0m in \u001b[0;36mloadtxt\u001b[0;34m(fname, dtype, comments, delimiter, converters, skiprows, usecols, unpack, ndmin, encoding, max_rows)\u001b[0m\n\u001b[1;32m    959\u001b[0m             \u001b[0mfname\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mos_fspath\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    960\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0m_is_string_like\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 961\u001b[0;31m             \u001b[0mfh\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_datasource\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'rt'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mencoding\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mencoding\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    962\u001b[0m             \u001b[0mfencoding\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfh\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'encoding'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'latin1'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    963\u001b[0m             \u001b[0mfh\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0miter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfh\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.8/site-packages/numpy/lib/_datasource.py\u001b[0m in \u001b[0;36mopen\u001b[0;34m(path, mode, destpath, encoding, newline)\u001b[0m\n\u001b[1;32m    193\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    194\u001b[0m     \u001b[0mds\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mDataSource\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdestpath\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 195\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mds\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpath\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmode\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mencoding\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mencoding\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnewline\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnewline\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    196\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    197\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.8/site-packages/numpy/lib/_datasource.py\u001b[0m in \u001b[0;36mopen\u001b[0;34m(self, path, mode, encoding, newline)\u001b[0m\n\u001b[1;32m    533\u001b[0m                                       encoding=encoding, newline=newline)\n\u001b[1;32m    534\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 535\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mIOError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"%s not found.\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0mpath\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    536\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    537\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mOSError\u001b[0m: donnees\\SANS_SolutionsTHF\\ST2_THFd0.txt not found."
     ]
    }
   ],
   "source": [
    "\n",
    "T2_Sol_THF = np.loadtxt(r\"./donnees/SANS_SolutionsTHF/ST2_THFd0.txt\")\n",
    "T4_Sol_THF = np.loadtxt(r\"donnees\\SANS_SolutionsTHF/ST4_THFd0.txt\")\n",
    "T10_Sol_THF = np.loadtxt(r\"donnees\\SANS_SolutionsTHF\\ST10_THFd0.txt\")\n",
    "\n",
    "T2_Sol_THF_fit = np.loadtxt(\"./donnees/SANS_SolutionsTHF/ST2_THFd0_fit.txt\", skiprows=1)\n",
    "T4_Sol_THF_fit = np.loadtxt(\"./donnees/SANS_SolutionsTHF/ST4_THFd0_fit.txt\", skiprows=1)\n",
    "T10_Sol_THF_fit = np.loadtxt(\"./donnees/SANS_SolutionsTHF/ST10_THFd0_fit.txt\", skiprows=1)\n",
    "\n",
    "\n",
    "fig, ax2 = plt.subplots()\n",
    "colors = plt.cm.jet([0,0.3,0.7,0.9])\n",
    "ax2.errorbar(T2_Sol_THF[:,0],T2_Sol_THF[:,1],yerr=T2_Sol_THF[:,2],color = colors[1],alpha=0.6,fmt=\"o\",capsize=2, label=\"n=2\", zorder=1)\n",
    "ax2.errorbar(T4_Sol_THF[:,0],T4_Sol_THF[:,1],yerr=T4_Sol_THF[:,2],color=colors[2],alpha=0.6,fmt=\"o\",capsize=2, label=\"n=4\", zorder=2)\n",
    "ax2.errorbar(T10_Sol_THF[:,0],T10_Sol_THF[:,1],yerr=T10_Sol_THF[:,2],color=colors[3],alpha=0.6,fmt=\"o\",capsize=2, label=\"n=10\", zorder=3)\n",
    "\n",
    "ax2.plot(T2_Sol_THF_fit[:,0],T2_Sol_THF_fit[:,1],\"-\",color = colors[0],alpha=0.4,zorder=4)\n",
    "ax2.plot(T4_Sol_THF_fit[:,0],T4_Sol_THF_fit[:,1],\"-\",color = colors[3],alpha=0.4,zorder=5)\n",
    "ax2.plot(T10_Sol_THF_fit[:,0],T10_Sol_THF_fit[:,1],\"-\",color = colors[2],alpha=0.7,zorder=6)\n",
    "\n",
    "ax2.set_xscale('log')\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e-3,3)\n",
    "\n",
    "ax2.set_xlabel(r\"Q (\\AA$^{-1}$)\")\n",
    "ax2.set_ylabel(r\"I(Q) (cm$^{-1}$)\")\n",
    "ax2.legend(loc=\"lower left\",title=\"Alkyl chain length\")\n",
    "\n",
    "t2 = np.array([[0.06,0.55],[0.1,0.55],[0.1,0.25]])\n",
    "pente2 = plt.Polygon(t2, closed=True, fill=None)\n",
    "ax2.add_patch(pente2)\n",
    "ax2.text(0.13,0.38,\"-1.7\",fontsize=8)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

